Phenomenology of a Higgs triplet model at future $e^{+}e^{-}$ colliders

In this work, we investigate the prospects of future $e^{+}e^{-}$ colliders in testing a Higgs triplet model with a scalar triplet and a scalar singlet under $SU(2)$. The parameters of the model are fixed so that the lightest $CP-$even state corresponds to the Higgs particle observed at the LHC at around $125$ GeV. This study investigates if the second heaviest $CP-$even, the heaviest $CP-$odd and the singly charged states can be observed at existing and future colliders by computing their accessible production and decay channels. In general, the LHC is not well equipped to produce a Higgs boson which is not mainly doublet-like, so we turn our focus to lepton colliders. We find distinctive features of this model in cases when the second heaviest $CP-$even Higgs is triplet-like, singlet-like or a mixture. These features could distinguish the model from other scenarios at future $e^{+}e^{-}$ colliders.

==> anc/HTM.fr <==
(**************************************************************************************************************)
(**************************************************************************************************************)
(**************************************************************************************************************)
(**********************  **********  *************              ************    *******    ********************)
(**********************  **********  *******************  ******************  *  *****  *  ********************)
(**********************  **********  *******************  ******************  **  ***  **  ********************)
(**********************  **********  *******************  ******************  ***  *  ***  ********************)
(**********************              *******************  ******************  *****  ****  ********************)
(**********************  **********  *******************  ******************  ***********  ********************)
(**********************  **********  *******************  ******************  ***********  ********************)
(**********************  **********  *******************  ******************  ***********  ********************)
(**********************  **********  *******************  ******************  ***********  ********************)
(**************************************************************************************************************)
(**************************************************************************************************************)
(**************************************************************************************************************)

(**************************************************************************************************************)
(*													      *)
(*					Higgs Triplet Model (HTM or '123')				      *)
(*													      *)
(*		Author: S. Blunier								     	      *)
(*		The model has been built from its description in PhysRevD.83.095003			      *)
(*		This model has been built from the Standard Model implementation by the author cited below    *)
(*	the hypercharge of the doublet has been changed from 1/2 to -1/2				      *)
(*													      *)
(*	The triplet filed has been implemented with its vectorial representation making necesary to add	all   *)
(*   the pauli matrix in SU(2) in dimension 3 (the associated group has been abusively called SU3D in the     *)
(*   implementation)											      *)
(*													      *)
(*	All parameters and fields have been added after SM parameters and SM fields			      *)
(*													      *)
(**************************************************************************************************************)



(***************************************************************************************************************)
(******                       			Standard model part	 				  ******)
(******                                                                                                   ******)
(******     Authors: N. Christensen, C. Duhr, B. Fuks                                                     ******)
(******     Adapted by A. Alloul for mass diagonalization                                                 ******)
(******                                                                                                   ******)
(****** Choose whether Feynman gauge is desired.                                                          ******)
(****** If set to False, unitary gauge is assumed.                                                          ****)
(****** Feynman gauge is especially useful for CalcHEP/CompHEP where the calculation is 10-100 times faster. ***)
(****** Feynman gauge is not supported in MadGraph and Sherpa.                                              ****)
(***************************************************************************************************************)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "HTM";

M$Information = {
 Authors      -> {"Sylvain Blunier"}, 
 Version      -> "1.0.0",
 Date         -> "07. 04. 2016",
 Institutions -> {"Pontificia Universidad Catolica de Chile (PUC)"},
 Emails       -> {"sylvain.blunier@gmail.com"},
 URLs         -> "http://feynrules.phys.ucl.ac.be/view/Main/StandardModel"
};

FeynmanGauge = True;

(* Pauli 3x3 *)

PauliSigma3x3[1] = Sqrt[2] {{0,1,0},{1,0,1},{0,1,0}}; 
PauliSigma3x3[2] = Sqrt[2] {{0,-I,0},{I,0,-I},{0,I,0}}; 
PauliSigma3x3[3] = 2{{1,0,0},{0,0,0},{0,0,-1}}; 

PauliSigma3x3[i_Integer, j_Integer, k_Integer] := PauliSigma3x3[i][[j, k]]; 

PauliSigma3x3[xx___, Index[_, i_Integer], yy___] := PauliSigma3x3[xx, i, yy];

PauliSigma3x3 /: PauliSigma3x3[i1_, i2_, i3_?(Not[NumericQ[#]]&)]PauliSigma3x3[j1_, i3_, j3_] := PauliSigma3x3[i1, i2, 1]PauliSigma3x3[j1, 1, j3] + PauliSigma3x3[i1, i2, 2]PauliSigma3x3[j1, 2, j3] + PauliSigma3x3[i1, i2, 3]PauliSigma3x3[j1, 3, j3];

PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]^2 :=1;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 1, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 1, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 2, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 2, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 2, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 3, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 3, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 1]PauliSigma3x3[i1_, 3, 3] :=-1;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]^2 :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]PauliSigma3x3[i1_, 1, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]PauliSigma3x3[i1_, 1, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]PauliSigma3x3[i1_, 2, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]PauliSigma3x3[i1_, 2, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]PauliSigma3x3[i1_, 3, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]PauliSigma3x3[i1_, 3, 2] :=1;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 2]PauliSigma3x3[i1_, 3, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 3]^2 :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 3]PauliSigma3x3[i1_, 2, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 3]PauliSigma3x3[i1_, 2, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 3]PauliSigma3x3[i1_, 2, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 3]PauliSigma3x3[i1_, 3, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 3]PauliSigma3x3[i1_, 3, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 1, 3]PauliSigma3x3[i1_, 3, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 1]^2 :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 1]PauliSigma3x3[i1_, 2, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 1]PauliSigma3x3[i1_, 2, 3] :=1;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 1]PauliSigma3x3[i1_, 3, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 1]PauliSigma3x3[i1_, 3, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 1]PauliSigma3x3[i1_, 3, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 2]^2 :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 2]PauliSigma3x3[i1_, 2, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 2]PauliSigma3x3[i1_, 3, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 2]PauliSigma3x3[i1_, 3, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 2]PauliSigma3x3[i1_, 3, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 3]^2 :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 3]PauliSigma3x3[i1_, 3, 1] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 3]PauliSigma3x3[i1_, 3, 2] :=1;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 2, 3]PauliSigma3x3[i1_, 3, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 3, 1]^2 :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 3, 1]PauliSigma3x3[i1_, 3, 2] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 3, 1]PauliSigma3x3[i1_, 3, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 3, 2]^2 :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 3, 2]PauliSigma3x3[i1_, 3, 3] :=0;
PauliSigma3x3 /: PauliSigma3x3[i1_?(Not[NumericQ[#]]&), 3, 2]^2 :=1;

numQ[PauliSigma3x3[_,_,_]]:=True;
CnumQ[PauliSigma3x3[_,_,_]]:=True;


(* ************************** *)
(* *****  Change  log   ***** *)
(* ************************** *)

(* v1.4.4: changed some definitions for mass diagonalization.                *)
(* v1.4.3: Adding mixing relations for automated mass diagonalization.       *)
(* v1.4.2: Set FeynmanGauge=True as default again.                           *)
(* v1.4: Added SU(2) representation.                                         *)
(*       -> Modification in the field declarations (doublets are added)      *)
(*       -> Modification in the Lagrangian (much simpler).                   *)
(* v1.3: Added yukawa couplings for all fermions for gauge invariance.       *)
(*       Added yukawa couplings for 1st generation fermions to Massless.rst. *)
(*       Updated parameters to PDG 2010.                                     *)
(* v1.2: Set FeynmanGauge=True as default.                                   *)
(*       Set Gluonic ghosts to be included in both gauges.                   *)
(* v1.1: Fixed yukawa couplings in Feynman gauge.                            *)
(*       Changed yd[n] CKM[n,m] to yd[m] CKM[n,m].                           *)
(*       Changed yu[n] Conjugate[CKM[m,n]] to yu[m] Conjugate[CKM[m,n]].     *)

(* ************************** *)
(* ***** vevs & mixings ***** *)
(* ************************** *)
M$vevs = { {Sigma,v1},{Phi[1],v2},{Delta[3],v3} };

M$MixingsDescription = {
   Mix["3a"] == {MassBasis -> {DPPbar}, GaugeBasis -> {Delta[1]}, MixingMatrix -> MDpp, BlockName -> DOUBLYCHARGEDMIX},
   Mix["3b"] == {MassBasis -> {Gm,Hm}, GaugeBasis -> {Phi[2],Delta[2]}, MixingMatrix -> Op, BlockName -> CHARGEDMIX},
   Mix["3c"] == {MassBasis -> {h1,h2,h3}, GaugeBasis -> {r[1],r[2],r[3]}, MixingMatrix -> OR, BlockName -> RNEUTRALMIX},
   Mix["3d"] == {MassBasis -> {G0,J,AA}, GaugeBasis -> {i[1],i[2],i[3]}, MixingMatrix -> OI, BlockName -> INEUTRALMIX},
   Mix["3e"] == {MassBasis -> {{r[1]},{i[1]}}, GaugeBasis -> {Sigma},Value -> {{{1}},{{1}}}},
   Mix["3f"] == {MassBasis -> {{r[2]},{i[2]}}, GaugeBasis -> {Phi[1]},Value -> {{{1}},{{1}}}},
   Mix["3g"] == {MassBasis -> {{r[3]},{i[3]}}, GaugeBasis -> {Delta[3]},Value -> {{{1}},{{-1}}}},

   Mix["4a"] == {MassBasis -> {dq[1, _], dq[2, _], dq[3, _]}, GaugeBasis -> {{QL[2, 1, _], QL[2, 2, _], QL[2, 3, _]}, {dR[1, _], dR[2, _], 
               dR[3, _]}}, MixingMatrix -> {CKM, _}, Value-> {_, {{1,0,0}, {0,1,0}, {0,0,1}} },Inverse -> {True, _}},

   Mix["4b"] == {MassBasis -> {uq[1, _], uq[2, _], uq[3, _]}, GaugeBasis -> {{QL[1, 1, _], QL[1, 2, _], QL[1, 3, _]}, {uR[1, _], uR[2, _], 
               uR[3, _]}}, Value -> {{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}, {{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}}}, 

   Mix["5a"] == {MassBasis -> {l[1], l[2], l[3]}, GaugeBasis -> {{LL[2, 1], LL[2, 2], LL[2, 3]}, {lR[1], lR[2], lR[3]}},  
                Value -> {{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}, {{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}}}, 

   Mix["5b"] == {MassBasis -> {vl[1], vl[2], vl[3]}, GaugeBasis -> {LL[1, 1], LL[1, 2], LL[1, 3]}, 
                Value -> {{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}, {{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}}
};


(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
 U1Y  == { 
   Abelian          -> True,  
   CouplingConstant -> g1, 
   GaugeBoson       -> B, 
   Charge           -> Y
 },
 SU2L == { 
   Abelian           -> False, 
   CouplingConstant  -> gw, 
   GaugeBoson        -> Wi, 
   StructureConstant -> Eps, 
   Representations   -> {Ta,SU2D}, 
   Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
 },
 SU3L == { 
    Abelian           -> False, 
    CouplingConstant  -> gw, 
    GaugeBoson        -> Wi, 
    StructureConstant -> Eps, 
    Representations   -> {Ta3,SU3D}, 
    Definitions       -> {Ta3[a_,b_,c_]->PauliSigma3x3[a,b,c]/2, FSU3L[i_,j_,k_]:> I Eps[i,j,k]}
 },
 SU3C == { 
   Abelian           -> False, 
   CouplingConstant  -> gs, 
   GaugeBoson        -> G,
   StructureConstant -> f, 
   Representations   -> {T,Colour}, 
   DTerm             -> dSUN
 } 
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]]; 
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[SU3D      ]] = Unfold[Range[3]]; 
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]]; 
IndexRange[Index[Generation]] = Range[3];

IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[SU3D,       l];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
 {QCD, 1},
 {QED, 2}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
 V[1] == { 
   ClassName       -> A, 
   SelfConjugate   -> True,  
   Mass            -> 0,  
   Width           -> 0,  
   ParticleName    -> "a", 
   PDG             -> 22,
   PropagatorLabel -> "a", 
   PropagatorType  -> W, 
   PropagatorArrow -> None,
   FullName        -> "Photon"
 },
 V[2] == { 
   ClassName       -> Z, 
   SelfConjugate   -> True,
   Mass            -> {MZ, Internal},
   Width           -> {WZ, 2.4952},
   ParticleName    -> "Z", 
   PDG             -> 23, 
   PropagatorLabel -> "Z",
   PropagatorType  -> Sine,
   PropagatorArrow -> None,
   FullName        -> "Z"
 },
 V[3] == {
   ClassName        -> W,
   SelfConjugate    -> False,
   Mass             -> {MW,Internal},
   Width            -> {WW, 2.085},
   ParticleName     -> "W+",
   AntiParticleName -> "W-",
   QuantumNumbers   -> {Q -> 1},
   PDG              -> 24, 
   PropagatorLabel  -> "W",
   PropagatorType   -> Sine,
   PropagatorArrow  -> Forward,
   FullName         -> "W"
 },
 V[4] == {
   ClassName        -> G,
   SelfConjugate    -> True,
   Indices          -> {Index[Gluon]},
   Mass             -> 0,
   Width            -> 0,
   ParticleName     -> "g", 
   PDG              -> 21,
   PropagatorLabel  -> "G",
   PropagatorType   -> C,
   PropagatorArrow  -> None,
   FullName         -> "G"
 },

(* Gauge bosons: unphysical vector fields *)
 V[11] == { 
   ClassName     -> B, 
   Unphysical    -> True, 
   SelfConjugate -> True,
   Definitions   -> { B[mu_] -> -sw Z[mu]+cw A[mu] } 
 },
 V[12] == { 
   ClassName     -> Wi,
   Unphysical    -> True,
   SelfConjugate -> True, 
   Indices       -> {Index[SU2W]},
   FlavorIndex   -> SU2W,
   Definitions   -> { Wi[mu_,1] -> (Wbar[mu]+W[mu])/Sqrt[2], Wi[mu_,2] -> (Wbar[mu]-W[mu])/(I*Sqrt[2]), Wi[mu_,3] -> cw Z[mu] + sw A[mu]}
 },

(* Fermions: physical fields *)
 F[1] == {
   ClassName        -> vl,
   ClassMembers     -> {ve,vm,vt},
   Indices          -> {Index[Generation]},
   FlavorIndex      -> Generation,
   SelfConjugate    -> False,
   Mass             -> 0,
   Width            -> 0,
   QuantumNumbers   -> {LeptonNumber -> 1},
   PropagatorLabel  -> {"v", "ve", "vm", "vt"} ,
   PropagatorType   -> S,
   PropagatorArrow  -> Forward,
   PDG              -> {12,14,16},
   ParticleName     -> {"ve","vm","vt"},
   AntiParticleName -> {"ve~","vm~","vt~"},
   FullName         -> {"Electron-neutrino", "Mu-neutrino", "Tau-neutrino"}
 },
 F[2] == {
   ClassName        -> l,
   ClassMembers     -> {e, mu, ta},
   Indices          -> {Index[Generation]},
   FlavorIndex      -> Generation,
   SelfConjugate    -> False,
   Mass             -> {Ml, {Me,5.11*^-4}, {MM,0.10566}, {MTA,1.777}},
   Width            -> 0,
   QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
   PropagatorLabel  -> {"l", "e", "mu", "ta"},
   PropagatorType   -> Straight,
   PropagatorArrow  -> Forward,
   PDG              -> {11, 13, 15},
   ParticleName     -> {"e-", "mu-", "ta-"},
   AntiParticleName -> {"e+", "mu+", "ta+"},
   FullName         -> {"Electron", "Muon", "Tau"} 
 },
 F[3] == {
   ClassName        -> uq,
   ClassMembers     -> {u, c, t},
   Indices          -> {Index[Generation], Index[Colour]},
   FlavorIndex      -> Generation,
   SelfConjugate    -> False,
   Mass             -> {Mu, {MU, 2.55*^-3}, {MC,1.27}, {MT,172}},
   Width            -> {0, 0, {WT,1.50833649}},
   QuantumNumbers   -> {Q -> 2/3},
   PropagatorLabel  -> {"uq", "u", "c", "t"},
   PropagatorType   -> Straight,
   PropagatorArrow  -> Forward,
   PDG              -> {2, 4, 6}, 
   ParticleName     -> {"u",  "c",  "t" },
   AntiParticleName -> {"u~", "c~", "t~"},
   FullName         -> {"u-quark", "c-quark", "t-quark"}
 },
 F[4] == {
   ClassName        -> dq,
   ClassMembers     -> {d, s, b},
   Indices          -> {Index[Generation], Index[Colour]},
   FlavorIndex      -> Generation,
   SelfConjugate    -> False,
   Mass             -> {Md, {MD,5.04*^-3}, {MS,0.101}, {MB,4.7}},
   Width            -> 0,
   QuantumNumbers   -> {Q -> -1/3},
   PropagatorLabel  -> {"dq", "d", "s", "b"},
   PropagatorType   -> Straight, 
   PropagatorArrow  -> Forward,
   PDG              -> {1,3,5},
   ParticleName     -> {"d",  "s",  "b" },
   AntiParticleName -> {"d~", "s~", "b~"},
   FullName         -> {"d-quark", "s-quark", "b-quark"}
 },

(* Fermions: unphysical fields *)
 F[11] == { 
   ClassName      -> LL, 
   Unphysical     -> True, 
   Indices        -> {Index[SU2D], Index[Generation]},
   FlavorIndex    -> SU2D,
   SelfConjugate  -> False,
   QuantumNumbers -> {Y -> -1/2}
 },
 F[12] == { 
   ClassName      -> lR, 
   Unphysical     -> True, 
   Indices        -> {Index[Generation]},
   FlavorIndex    -> Generation,
   SelfConjugate  -> False,
   QuantumNumbers -> {Y -> -1}
 },
 F[13] == { 
   ClassName      -> QL, 
   Unphysical     -> True, 
   Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
   FlavorIndex    -> SU2D,
   SelfConjugate  -> False,
   QuantumNumbers -> {Y -> 1/6}
 },
 F[14] == { 
   ClassName      -> uR, 
   Unphysical     -> True, 
   Indices        -> {Index[Generation], Index[Colour]},
   FlavorIndex    -> Generation,
   SelfConjugate  -> False,
   QuantumNumbers -> {Y -> 2/3}
 },
 F[15] == { 
   ClassName      -> dR, 
   Unphysical     -> True, 
   Indices        -> {Index[Generation], Index[Colour]},
   FlavorIndex    -> Generation,
   SelfConjugate  -> False,
   QuantumNumbers -> {Y -> -1/3}
 },

(* HTM model Fields *)

(* Higgs: physical scalars  *)
 S[1] == {
   ClassName       -> h,
   ClassMembers    -> {h1, h2, h3},
   FlavorIndex     -> SU3D,
   Indices         -> {Index[SU3D]},
   SelfConjugate   -> True,
   Mass            -> {Mh, {Mh1,121.0}, {Mh2,120.0},{Mh3,128.0}},
   Width           -> {Wh, {Wh1,0.005}, {Wh2,0.00575308848},{Wh3,0.0075308848}},
   PropagatorLabel -> {"h", "h1", "h2", "h3"},
   PropagatorType  -> D,
   PropagatorArrow -> None,
   ParticleName    -> {"h1", "h2", "h3"},
   FullName        -> {"h1", "h2", "h3"}
 },
 S[2] == {
   ClassName	   -> J,
   SelfConjugate   -> True,
   Mass            -> MM,
   Width           -> {WM,0.0058848},
   PropadatorLabel -> "J",
   PropagatorType  -> D,
   PropagatorArrow -> None,
   ParticleName    -> "J",
   FullName        -> "Majoron"
 },
 S[3] == {
   ClassName	   -> AA,
   SelfConjugate   -> True,
   Mass            -> MAA,
   Width           -> {WAA,0.00748},
   PropadatorLabel -> "A",
   PropagatorType  -> D,
   PropagatorArrow -> None,
   ParticleName    -> "A",
   FullName        -> "A"
 },
 S[4] == {
   ClassName        -> Hm,
   SelfConjugate    -> False,
   Mass             -> MHm,
   Width            -> {WHm, 0.4},
   PropagatorLabel  -> "H-",
   QuantumNumbers   -> {Q -> -1},
   PropagatorType   -> D,
   PropagatorArrow  -> None,
   ParticleName     -> "H-",
   AntiParticleName -> "H+",
   FullName         -> "H-"
 },

 S[5] == {
   ClassName        -> DPP,
   SelfConjugate    -> False,
   Mass             -> {MDpp, 500},
   Width            -> {WDpp, 2.585},
   QuantumNumbers   -> {Q -> 2},
   PropagatorLabel  -> "Delta++",
   PropagatorType   -> D,
   PropagatorArrow  -> None,
   ParticleName     -> "Delta++",
   AntiParticleName -> "Delta--",
   FullName         -> "Delta++"
 },
(* Goldstone *)
 S[6] == {
   ClassName       -> G0,
   SelfConjugate   -> True,
   Goldstone       -> Z,
   Mass            -> {MG0,0},
   Width           -> WGo,
   PropagatorLabel -> "Go",
   PropagatorType  -> D,
   PropagatorArrow -> None,
   PDG             -> 250,
   ParticleName    -> "G0",
   FullName        -> "G0"
 },
 S[7] == {
   ClassName        -> Gm,
   SelfConjugate    -> False,
   Goldstone        -> W,
   Mass             -> {MGm,0},
   Width            -> WGm,
   QuantumNumbers   -> {Q -> -1},
   PropagatorLabel  -> "Gm",
   PropagatorType   -> D,
   PropagatorArrow  -> None,
   PDG              -> 251,
   ParticleName     -> "G-",
   AntiParticleName -> "G+",
   FullName         -> "Gm"
 },

 S[8] == {
   ClassName       -> r,
   FlavorIndex     -> SU3D,
   SelfConjugate   -> True,
   Indices         -> {Index[SU3D]},
   Unphysical      -> True
  },
 S[9] == {
   ClassName       -> i,
   FlavorIndex     -> SU3D,
   SelfConjugate   -> True,
   Indices         -> {Index[SU3D]},
   Unphysical      -> True
  },

(* Higgs: unphysical scalars  *)
 S[10] == { 
   ClassName      -> Sigma, 
   Unphysical     -> True, 
   SelfConjugate  -> False
 },
 S[11] == { 
   ClassName      -> Phi, 
   Unphysical     -> True, 
   Indices        -> {Index[SU2D]},
   FlavorIndex    -> SU2D,
   SelfConjugate  -> False,
   QuantumNumbers -> {Y -> -1/2}
 },
 S[12] == { 
    ClassName      -> Delta, 
    Unphysical     -> True, 
    Indices        -> {Index[SU3D]},
    FlavorIndex    -> SU3D,
    SelfConjugate  -> False
    (*QuantumNumbers -> {Y -> -1}*)
 },
 S[13] == { 
    ClassName      -> DeltaPlus, 
    Unphysical     -> True, 
    Indices        -> {Index[SU3D]},
    FlavorIndex    -> SU3D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1},
    Definitions    -> {DeltaPlus[1]-> HC[Delta[1]], DeltaPlus[2]-> HC[Delta[2]], DeltaPlus[3]-> HC[Delta[3]]}
 }
};


(* ************************** *)
(* *****     Gauge      ***** *)
(* *****   Parameters   ***** *)
(* *****   (FeynArts)   ***** *)
(* ************************** *)

GaugeXi[ V[1]  ] = GaugeXi[A];
GaugeXi[ V[2]  ] = GaugeXi[Z];
GaugeXi[ V[3]  ] = GaugeXi[W];
GaugeXi[ V[4]  ] = GaugeXi[G];
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = GaugeXi[Z];
GaugeXi[ S[3]  ] = GaugeXi[W];
GaugeXi[ U[1]  ] = GaugeXi[A];
GaugeXi[ U[2]  ] = GaugeXi[Z];
GaugeXi[ U[31] ] = GaugeXi[W];
GaugeXi[ U[32] ] = GaugeXi[W];
GaugeXi[ U[4]  ] = GaugeXi[G];


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

 (* External parameters *)
 aEWM1 == { 
   ParameterType    -> External, 
   BlockName        -> SMINPUTS, 
   OrderBlock       -> 1, 
   Value            -> 127.9,
   InteractionOrder -> {QED,-2},
   Description      -> "Inverse of the EW coupling constant at the Z pole"
 },
 Gf == {
   ParameterType    -> External,
   BlockName        -> SMINPUTS,
   OrderBlock       -> 2,
   Value            -> 1.16638*^-5, 
   InteractionOrder -> {QED,2},
   TeX              -> Subscript[G,f],
   Description      -> "Fermi constant"
 },
 aS    == { 
   ParameterType    -> External,
   BlockName        -> SMINPUTS,
   OrderBlock       -> 3,
   Value            -> 0.1184, 
   InteractionOrder -> {QCD,2},
   TeX              -> Subscript[\[Alpha],s],
   Description      -> "Strong coupling constant at the Z pole"
 },
 sw2 == { 
   ParameterType    -> External, 
   BlockName        -> SMINPUTS,
   OrderBlock       -> 4,
   Value            -> 0.23116,
   Description      -> "Squared Sin of the Weinberg angle"
 },
 MZ == {
   ParameterType    -> External,
   BlockName        -> SMINPUTS,
   OrderBlock       -> 5,
   Value            -> 91.1876, 
   InteractionOrder -> {QED,-1},
   TeX              -> Subscript[M,Z], 
   Description      -> "Z boson mass"
 },
 MW == { 
   ParameterType    -> External, 
   BlockName        -> SMINPUTS,
   OrderBlock       -> 6,
   Value            -> 80.385, 
   InteractionOrder -> {QED,-1},
   TeX              -> Subscript[M,W], 
   Description      -> "W mass"
 },
 ymdo == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 1,
   Value         -> 5.04*^-3,
   Description   -> "Down Yukawa mass"
 },
 ymup == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 2,
   Value         -> 2.55*^-3,
   Description   -> "Up Yukawa mass"
 },
 yms == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 3,
   Value         -> 0.101,
   Description   -> "Strange Yukawa mass"
 },
 ymc == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 4,
   Value         -> 1.27,
   Description   -> "Charm Yukawa mass"
 },
 ymb == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 5,
   Value         -> 4.7,
   Description   -> "Bottom Yukawa mass"
 },
 ymt == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 6,
   Value         -> 172,
   Description   -> "Top Yukawa mass"
 },
 yme == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 11,
   Value         -> 5.11*^-4,
   Description   -> "Electron Yukawa mass"
 },
 ymm == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 13,
   Value         -> 0.10566,
   Description   -> "Muon Yukawa mass"
 },
 ymtau == {
   ParameterType -> External,
   BlockName     -> YUKAWA,
   OrderBlock    -> 15,
   Value         -> 1.777,
   Description   -> "Tau Yukawa mass"
 },
 cabi == {
   ParameterType -> External,
   BlockName     -> CKMBLOCK,
   OrderBlock    -> 1,
   Value         -> 0.227736,
   TeX           -> Subscript[\[Theta], c],
   Description   -> "Cabibbo angle"
 },

(* HTM input (external) parameters *)

  v1 == {
    ParameterType    -> External,
    Value            -> 1500.0, 
    BlockName        -> HMIX,
    OrderBlock       -> 1,
    InteractionOrder -> {QED,-1},
    TeX              -> Subscript[v, 1],
    Description      -> "Higgs vacuum expectation value"
  },
  v2 == {
    ParameterType    -> External,
    Value            -> 246.0, 
    BlockName        -> HMIX,
    OrderBlock       -> 2,
    InteractionOrder -> {QED,-1},
    TeX              -> Subscript[v, 2],
    Description      -> "Higgs vacuum expectation value"
  },
  v3 == {
    ParameterType    -> External,
    Value            -> 0.2, 
    BlockName        -> HMIX,
    OrderBlock       -> 3,
    InteractionOrder -> {QED,-1},
    TeX              -> Subscript[v, 3],
    Description      -> "Higgs vacuum expectation value"
  },
  lambda1 == {
    ParameterType    -> External,
    Value            -> 0.13, 
    BlockName        -> HMIX,
    OrderBlock       -> 4,
    InteractionOrder -> {QED, 2},
    TeX              -> Subscript[\[Lambda], 1]
  },
  lambda2 == {
    ParameterType    -> External,
    Value            -> 0.1, 
    BlockName        -> HMIX,
    OrderBlock       -> 5,
    InteractionOrder -> {QED, 2},
    TeX              -> Subscript[\[Lambda], 2]
  },
  lambda3 == {
    ParameterType    -> External,
    Value            -> 0.1, 
    BlockName        -> HMIX,
    OrderBlock       -> 6,
    InteractionOrder -> {QED, 2},
    TeX              -> Subscript[\[Lambda], 3]
  },
  lambda4 == {
    ParameterType    -> External,
    Value            -> 0.1, 
    BlockName        -> HMIX,
    OrderBlock       -> 7,
    InteractionOrder -> {QED, 2},
    TeX              -> Subscript[\[Lambda], 4]
  },
  lambda5 == {
    ParameterType    -> External,
    Value            -> 1.0, 
    BlockName        -> HMIX,
    OrderBlock       -> 8,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Lambda], 5]
  },
  beta1 == {
    ParameterType    -> External,
    Value            -> 0.3,
    BlockName        -> HMIX,
    OrderBlock       -> 9,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Beta], 1]
  },
  beta2 == {
    ParameterType    -> External,
    Value            -> 0.02, 
    BlockName        -> HMIX,
    OrderBlock       -> 10,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Beta],2]
  },
  beta3 == {
    ParameterType    -> External,
    Value            -> 0.1, 
    BlockName        -> HMIX,
    OrderBlock       -> 11,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Beta], 3]
  },
  kappa == {
    ParameterType    -> External,
    Value            -> 0.001, 
    BlockName        -> HMIX,
    OrderBlock       -> 12,
    InteractionOrder -> {QED,2},
    TeX              -> \[Kappa]
  },

  (* Non physical parameter, giving mass to the Majoron *)
  deltaMJ == {
    ParameterType    -> External,
    Value	     -> 0.02,
    BlockName        -> HMIX,
    OrderBlock       -> 13,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[d,J]
  },

 (* Internal Parameters *)
 aEW == {
   ParameterType    -> Internal,
   Value            -> 1/aEWM1,
   InteractionOrder -> {QED,2},
   TeX              -> Subscript[\[Alpha], EW],
   Description      -> "Electroweak coupling contant"
 },
 ee == { 
   ParameterType    -> Internal, 
   Value            -> Sqrt[4 Pi aEW] , 
   InteractionOrder -> {QED,1}, 
   TeX              -> e,  
   Description      -> "Electric coupling constant"
 },
 cw == { 
   ParameterType -> Internal, 
   Value         -> Sqrt[1-sw2], 
   TeX           -> Subscript[c,w], 
   Description   -> "Cosine of the Weinberg angle"
 },
 sw == { 
   ParameterType -> Internal, 
   Value         -> Sqrt[sw2], 
   TeX           -> Subscript[s,w], 
   Description   -> "Sine of the Weinberg angle"
 },
 gw == { 
   ParameterType    -> Internal, 
   Definitions      -> {gw->ee/sw}, 
   InteractionOrder -> {QED,1},  
   TeX              -> Subscript[g,w], 
   Description      -> "Weak coupling constant at the Z pole"
 },
 g1 == { 
   ParameterType    -> Internal, 
   Definitions      -> {g1->ee/cw}, 
   InteractionOrder -> {QED,1},  
   TeX              -> Subscript[g,1], 
   Description      -> "U(1)Y coupling constant at the Z pole"
 },
 gs == { 
   ParameterType    -> Internal, 
   Value            -> Sqrt[4*Pi*aS],
   InteractionOrder -> {QCD,1},  
   TeX              -> Subscript[g,s], 
   ParameterName    -> G,
   Description      -> "Strong coupling constant at the Z pole"
 },

 yl == {
   ParameterType    -> Internal,
   Indices          -> {Index[Generation], Index[Generation]},
   Definitions      -> {yl[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
   Value            -> {yl[1,1] -> Sqrt[2] yme/v2, yl[2,2] -> Sqrt[2] ymm/v2, yl[3,3] -> Sqrt[2] ymtau/v2},
   InteractionOrder -> {QED, 1},
   ParameterName    -> {yl[1,1] -> ye, yl[2,2] -> ym, yl[3,3] -> ytau},
   TeX              -> Superscript[y, l],
   Description      -> "Lepton Yukawa couplings"
 },
 yu == {
   ParameterType    -> Internal,
   Indices          -> {Index[Generation], Index[Generation]},
   Definitions      -> {yu[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
   Value            -> {yu[1,1] -> Sqrt[2] ymup/v2, yu[2,2] -> Sqrt[2] ymc/v2, yu[3,3] -> Sqrt[2] ymt/v2},
   InteractionOrder -> {QED, 1},
   ParameterName    -> {yu[1,1] -> yup, yu[2,2] -> yc, yu[3,3] -> yt},
   TeX              -> Superscript[y, u],
   Description      -> "Up-type Yukawa couplings"
 },
 yd == {
   ParameterType    -> Internal,
   Indices          -> {Index[Generation], Index[Generation]},
   Definitions      -> {yd[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
   Value            -> {yd[1,1] -> Sqrt[2] ymdo/v2, yd[2,2] -> Sqrt[2] yms/v2, yd[3,3] -> Sqrt[2] ymb/v2},
   InteractionOrder -> {QED, 1},
   ParameterName    -> {yd[1,1] -> ydo, yd[2,2] -> ys, yd[3,3] -> yb},
   TeX              -> Superscript[y, d],
   Description      -> "Down-type Yukawa couplings"
 },
(* N. B. : only Cabibbo mixing! *)
  CKM == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Value         -> {CKM[1,1] -> Cos[cabi],  CKM[1,2] -> Sin[cabi], CKM[1,3] -> 0,
                      CKM[2,1] -> -Sin[cabi], CKM[2,2] -> Cos[cabi], CKM[2,3] -> 0,
                      CKM[3,1] -> 0,          CKM[3,2] -> 0,         CKM[3,3] -> 1},
    TeX         -> Superscript[V,CKM],
    Description -> "CKM-Matrix"
  },


  (* External HTM parameters *)
  mu12 == {
    ParameterType    -> Internal,
    Value            -> -beta1 v1^2-0.5 beta2 v2^2-0.5 beta3 v3^2+0.5 kappa v3 v2^2/v1,
    TeX              -> Subscript[\[Mu], 1]
  },
  mu22 == {
    ParameterType    -> Internal,
    Value            -> -lambda1 v2^2 - 0.5 lambda3 v3^2 - 0.5 lambda5 v3^2 - 0.5 beta2 v1^2 + kappa v1 v3,
    TeX              -> Subscript[\[Mu], 2]
  },
  mu32 == {
    ParameterType    -> Internal,
    Value            -> -lambda2*v3^2-0.5*lambda3*v2^2-lambda4*v3^2-0.5*lambda5*v2^2-0.5*beta3*v1^2+0.5*kappa*v1*v2^2/v3, 
    TeX              -> Subscript[\[Mu], 3]
  }
};

(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

LGauge := Block[{mu,nu,ii,aa}, 
 -1/4 FS[B,mu,nu] FS[B,mu,nu] - 1/4 FS[Wi,mu,nu,ii] FS[Wi,mu,nu,ii] - 1/4 FS[G,mu,nu,aa] FS[G,mu,nu,aa] ];

LFermions := Block[{mu}, 
 I*(
   QLbar.Ga[mu].DC[QL, mu] + LLbar.Ga[mu].DC[LL, mu] + uRbar.Ga[mu].DC[uR, mu] + dRbar.Ga[mu].DC[dR, mu] + lRbar.Ga[mu].DC[lR, mu])
];

LHSinglet := Block[{mu},
	ExpandIndices[DC[HC[Sigma],mu] DC[Sigma,mu]]
];

LHDoublet := Block[{ii,mu, feynmangaugerules},
  ExpandIndices[DC[Phibar[ii],mu] DC[Phi[ii],mu], FlavorExpand->{SU2D,SU2W}]
 ];

LHTriplet := Block[{mu,ii},
	ExpandIndices[DC[DeltaPlusbar[ii],mu].DC[DeltaPlus[ii],mu]]
];

Vtot := Block[{DeltaM, DeltaMbar,PhiV,PhiVbar,V1,V2,V3,V4},
	DeltaM := {{HC[Delta[3]],HC[Delta[2]]/Sqrt[2]},{HC[Delta[2]]/Sqrt[2],HC[Delta[1]]}};
	DeltaMbar := {{Delta[3],Delta[2]/Sqrt[2]},{Delta[2]/Sqrt[2],Delta[1]}};
	PhiV := {Phi[1], Phi[2]};
	PhiVbar := {HC[Phi[1]], HC[Phi[2]]};

	(* mu-terms*)
	V1 := mu12 HC[Sigma] Sigma + mu22 PhiVbar.PhiV + mu32 Tr[DeltaMbar.DeltaM] + 1/2 deltaMJ^2 (i[1])^2;

	(*lambda-terms*)
	V2 := lambda1 (PhiVbar.PhiV)^2 + lambda2 (Tr[DeltaMbar.DeltaM])^2 + lambda3 (PhiVbar.PhiV) Tr[DeltaMbar.DeltaM] + lambda4 Tr[DeltaMbar.DeltaM.DeltaMbar.DeltaM] + lambda5 (PhiVbar.DeltaMbar.DeltaM.PhiV);

	(*beta-terms*)
	V3 := beta1 (HC[Sigma] Sigma)^2 + beta2 (PhiVbar.PhiV)(HC[Sigma] Sigma) + beta3 Tr[DeltaMbar.DeltaM](HC[Sigma] Sigma);
	
	(*kappa terms*)
	V4 := kappa (PhiV.DeltaM.PhiV Sigma + HC[PhiV.DeltaM.PhiV Sigma]);

	V1 + V2 + V3 - V4
]

LHiggs := LHSinglet + LHDoublet + LHTriplet - Vtot;

LYukawa := Block[{sp,ii,jj,cc,ff1,ff2,ff3,yuk},
  yuk = ExpandIndices[
     - Sqrt[2] ymtau/v2 LLbar[sp, ii, 3].lR[sp, 3] Phibar[jj] Eps[ii,jj]
     - Sqrt[2] ymb/v2 CKM[ff1, 3] QLbar[sp, ii, ff1, cc].dR [sp, 3, cc] Phibar[jj] Eps[ii,jj]
     - Sqrt[2] ymt/v2 QLbar[sp, ii, 3, cc].uR [sp, 3, cc] Phi[ii]
	, FlavorExpand -> SU2D
    ];
  yuk = yuk /. { CKM[a_, b_] Conjugate[CKM[a_, c_]] -> IndexDelta[b, c], CKM[b_, a_] Conjugate[CKM[c_, a_]] -> IndexDelta[b, c]};
  yuk+HC[yuk]
 ];

LHTM:= LGauge + LFermions + LYukawa + LHiggs; 


==> anc/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0, 1]


__author__ = "Sylvain Blunier"
__date__ = "07. 04. 2016"
__version__= "1.0.0"


==> anc/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', s1, s2) * P('mu', id) + Mass(id) * Identity(s1, s2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(l1, l2) + Metric(l1,'mu')* P('mu', id) * P(l2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(l1, l2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> run.sh <==
#!/bin/sh

latex $1.tex
latex $1.tex
bibtex $1
latex $1.tex
dvips $1.dvi
ps2pdf $1.ps

rm *.log
rm *.ps
rm *.aux
rm *.dvi

#acroread $1.pdf 

